Discovering Transforms: A Tutorial on Circulant Matrices, Circular Convolution, and the Discrete Fourier Transform

How could the Fourier and other transforms be naturally discovered if one didn't know how to postulate them? In the case of the Discrete Fourier Transform (DFT), we show how it arises naturally out of analysis of circulant matrices. In particular, the DFT can be derived as the change of basis that simultaneously diagonalizes all circulant matrices. In this way, the DFT arises naturally from a linear algebra question about a set of matrices. Rather than thinking of the DFT as a signal transform, it is more natural to think of it as a single change of basis that renders an entire set of mutually-commuting matrices into simple, diagonal forms. The DFT can then be "discovered" by solving the eigenvalue/eigenvector problem for a special element in that set. A brief outline is given of how this line of thinking can be generalized to families of linear operators, leading to the discovery of the other common Fourier-type transforms, as well as its connections with group representations theory.

==> circulant_figures/Greens.m <==
%%
Nx = 10; Ny = 8; 
a = .2; b = .23; 

X = 0:1:(Nx-1); 
Y = 0:1:(Ny-1); 
[XX,YY] = meshgrid(X,Y); 

Z = ( sinc( sqrt( (a*XX).^2+(b*YY).^2) ) ).^3; 
Zr = zeros(size(XX)); 

XXX = XX(:); YYY = YY(:); ZZZ = Z(:);
C = [ones(size(ZZZ)) ones(size(ZZZ)) ones(size(ZZZ))]; 
scatter3(XXX,YYY,zeros(size(ZZZ)),300,C*0.8,'filled'); hold on; 
for k = 1:Ny, 
    plot3(XX(k,:),YY(k,:),Zr(k,:),'k'); 
end
for k = 1:Nx, 
    plot3(XX(:,k),YY(:,k),Zr(:,k),'k'); 
end
for k = 1:Nx,
    for l = 1:Ny, 
        plot3([XX(l,k); XX(l,k)],[YY(l,k); YY(l,k)],[Zr(l,k); Z(l,k)],...
            'LineWidth',4,'Color',[0 0 0])
    end
end
scatter3(XXX,YYY,ZZZ,100,C*0,'filled');

axis off




==> circulant_figures/Torus.m <==
clear
N= 30; M= 12; ri = 2; ro = 6; 
theta = 2*pi/N; phi = 2*pi/M; 
for k=1:N
    rxy = ro * exp(i*theta*k); 
    for l=1:M,
        rvert = ri * exp(i*phi*l); 
        ind = l+(k-1)*N; 
        x(ind) = real(rxy) + real(rvert)*cos(theta*k); 
        y(ind) = imag(rxy) + real(rvert)*sin(theta*k); 
        z(ind) = imag(rvert);         
    end
end

plot3(x,y,z,'ro',...
    'MarkerSize',5)
ax = (ro+ri)*1.1; 
axis([-ax ax -ax ax -ax ax]); hold on ; 

for k=1:N,
    for l=1:M,
            line([x(ind) x(ind+1)], [y(ind) y(ind+1)],...
                   [z(ind) z(ind+1)],...
                   'Color','blue'); 
    end
end
hold off
       



==> circulant_figures/eigs_visualization/circular_arrow.m <==
function circular_arrow(figHandle, radius, centre, arrow_angle, angle, direction, colour, head_size, head_style)
% This is a function designed to draw a circular arrow onto the current
% figure. It is required that "hold on" must be called before calling this
% function. 
%
% The correct calling syntax is:
%   circular_arrow(height, centre, angle, direction, colour, head_size)
%   where:
%       figHandle - the handle of the figure to be drawn on.
%       radius - the radius of the arrow. 
%       centre - a vector containing the desired centre of the circular
%                   arrow.
%       arrow_angle - the desired orientation angle of the circular arrow.
%                   This is measured in degrees counter-clockwise 
%       angle - the angle between starting and end point of the arrow in
%                   degrees.
%       direction - variable set to determine format of arrow head. Use 1
%                   to get a clockwise arrow, -1 to get a counter clockwise
%                   arrow, 2 to get a double headed arrow and 0 to get just
%                   an arc. 
%       colour (optional) - the desired colour of the arrow, using Matlab's
%                   <a href="matlab:
%                   web('https://au.mathworks.com/help/matlab/ref/colorspec.html')">Color Specification</a>. 
%       head_size (optional) - the size of the arrow head.
%       head_style (optional) - the style of the arrow head.
%                   For more information, see <a href="matlab: 
%                   web('http://au.mathworks.com/help/matlab/ref/annotationarrow-properties.html#property_HeadStyle')">Annotation Arrow Properties</a>.

%Ensure proper number of arguments
if (nargin < 6)||(nargin > 9)
    error(['Wrong number of parameters '...
        'Enter "help circular_arrow" for more information']);
end

% arguments 7, 8 and 9 are optional,
if nargin < 9
   head_style = 'vback2';
end
if nargin < 8
   head_size = 10;
end
if nargin < 7
   colour = 'k';
end

% display a warning if the headstyle has been specified, but direction has
% been set to no heads
if nargin == 9 && direction == 0
    warning(['Head style specified, but direction set to 0! '...
        'This will result in no arrow head being displayed.']);
end
    

% Check centre is vector with two points
[m,n] = size(centre);
if m*n ~= 2
    error('Centre must be a two element vector');
end

arrow_angle = deg2rad(arrow_angle); % Convert angle to rad
angle = deg2rad(angle); % Convert angle to rad
xc = centre(1);
yc = centre(2);

% Creating (x, y) values that are in the positive direction along the x
% axis and the same height as the centre
x_temp = centre(1) + radius;
y_temp = centre(2);

% Creating x & y values for the start and end points of arc
x1 = (x_temp-xc)*cos(arrow_angle+angle/2) - ...
        (y_temp-yc)*sin(arrow_angle+angle/2) + xc;
x2 = (x_temp-xc)*cos(arrow_angle-angle/2) - ...
        (y_temp-yc)*sin(arrow_angle-angle/2) + xc;
x0 = (x_temp-xc)*cos(arrow_angle) - ...
        (y_temp-yc)*sin(arrow_angle) + xc;
y1 = (x_temp-xc)*sin(arrow_angle+angle/2) + ...
        (y_temp-yc)*cos(arrow_angle+angle/2) + yc;
y2 = (x_temp-xc)*sin(arrow_angle-angle/2) + ... 
        (y_temp-yc)*cos(arrow_angle-angle/2) + yc;
y0 = (x_temp-xc)*sin(arrow_angle) + ... 
        (y_temp-yc)*cos(arrow_angle) + yc;

% Plotting twice to get angles greater than 180
i = 1;

% Creating points
P1 = struct([]);
P2 = struct([]);
P1{1} = [x1;y1]; % Point 1 - 1
P1{2} = [x2;y2]; % Point 1 - 2
P2{1} = [x0;y0]; % Point 2 - 1
P2{2} = [x0;y0]; % Point 2 - 1
centre = [xc;yc]; % guarenteeing centre is the right dimension
n = 1000; % The number of points in the arc
v = struct([]);
    
while i < 3

    v1 = P1{i}-centre;
    v2 = P2{i}-centre;
    c = det([v1,v2]); % "cross product" of v1 and v2
    a = linspace(0,atan2(abs(c),dot(v1,v2)),n); % Angle range
    v3 = [0,-c;c,0]*v1; % v3 lies in plane of v1 and v2 and is orthog. to v1
    v{i} = v1*cos(a)+((norm(v1)/norm(v3))*v3)*sin(a); % Arc, center at (0,0)
    plot(v{i}(1,:)+xc,v{i}(2,:)+yc,'Color', colour) % Plot arc, centered at P0

    i = i + 1;

end

position = struct([]);

% Setting x and y for CW and CCW arrows
if direction == 1
    position{1} = [x2 y2 x2-(v{2}(1,2)+xc) y2-(v{2}(2,2)+yc)];
elseif direction == -1
    position{1} = [x1 y1 x1-(v{1}(1,2)+xc) y1-(v{1}(2,2)+yc)];
elseif direction == 2
    position{1} = [x2 y2 x2-(v{2}(1,2)+xc) y2-(v{2}(2,2)+yc)];
    position{2} = [x1 y1 x1-(v{1}(1,2)+xc) y1-(v{1}(2,2)+yc)];  
elseif direction == 0
    % Do nothing
else
    error('direction flag not 1, -1, 2 or 0.');
end

% Loop for each arrow head
i = 1;
while i < abs(direction) + 1
    h=annotation('arrow'); % arrow head
    set(h,'parent', gca, 'position', position{i}, ...
        'HeadLength', head_size, 'HeadWidth', head_size,...
        'HeadStyle', head_style, 'linestyle','none','Color', colour);

    i = i + 1;
end


==> circulant_figures/eigs_visualization/circular_arrow/circular_arrow_example.m <==
%% This is an example of how to use the circular_arrow function
% Run this script to demonstrate the use of the circular_arrow function

% Set values desired for first arrow
radius = 1; % Height from top to bottom
centre = [0 0];
arrow_angle = 0; % Desired orientation angle in degrees
angle = 170; % Anglebetween start and end of arrow
direction = 1; % for CW enter 1, for CCW enter 0
colour = 'k'; % Colour of arrow
head_size = 10; % Arrow head size

% Create a basic plot
x = 0:1:10;
y = x;
plot(x,y);
figHandle = figure(1); % Needs a handle
axis equal;
title('Example of using the circular_arrow function');
xl = xlim;
xlim([xl(1)-3, xl(2)+3]);
hold on;    % needs hold on 
% call function
circular_arrow(figHandle, radius, centre, arrow_angle, angle, direction, colour, head_size);
% draw another green arrow with two bigger heads and CCW
circular_arrow(figHandle, 2, [5 5], 90, 300, 2, 'g', 10);
% draw another arrow without suppling the optional arguments
circular_arrow(figHandle, 1, [8 1], 45, 110, 1);
% draw another pink arrow with an alternative head head
circular_arrow(figHandle, 3, [9 9], 135, 45, 1, [1 0.4 0.6], 20, 'rose');


==> circulant_figures/eigs_visualization/eigs_visz.m <==
%% Draw eigenvectors and eigenvalues of the shift operator 
%   for Z_8 as angles and rotations in complex plane 

cd /Users/bassambamieh/Dropbox/working_files/papers/IN_PROGRESS/18_InventDFT/circulant_figures/eigs_visualization

N = 8; 

for eidx = 1:8,
%eidx = 1;               % eigenvalue index 

close all
% Draw the lines demarking the roots of unity 
ll = 1;               % line lengths
dl = ll/sqrt(2);        % diagonal line coordinates
vl = 1.3;               % picture axes

X = [-ll 0   -dl  dl;
     ll  0   dl   -dl];
Y = [0  -ll  -dl  -dl 
     0  ll   dl   dl]; 

h1 = line(X,Y);                      
set(h1,'LineWidth',3,'Color',[.8 .8 .8]); 
hold on; 
axis([-vl vl -vl vl]); axis off; axis equal; 

% Draw the unit circle 
th = 0:.01:2*pi;
uc = exp(i*th); 
h2 = plot(uc); 
set(h2,'LineWidth',3,'Color',[.8 .8 .8]); 

% Lable the roots of unity 
tl = 1.15;               % text location beyond UC
TH = 0:2*pi/8:(2*pi-2*pi/8);
Xu = real(exp(i*TH)); Yu = imag(exp(i*TH));
    for k=1:N,
       cr = .05; 
       pos = [Xu(k)-cr Yu(k)-cr 2*cr 2*cr];
       rectangle('Position',pos,'Curvature',[1 1],...
           'FaceColor',[.8 .8 .8],'EdgeColor',[.8 .8 .8])
    end
    
 
ofst = -0.1;                        % offset of angles (radians)
THo = TH + ofst * ones(size(TH));   % offsett angles for text
Xuo = real(exp(i*THo)); Yuo = imag(exp(i*THo));
Xlu = tl * Xuo; Ylu = tl * Yuo;
FontSize = 20; Color = 'black'; 
    if eidx == 1,
        text(Xlu(1),Ylu(1),'1','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(1),Ylu(1),'1','FontSize',FontSize,'Color',Color) 
    end
    if eidx == 2,
        text(Xlu(2),Ylu(2),'\rho','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(2),Ylu(2),'\rho','FontSize',FontSize,'Color',Color) 
    end
    if eidx == 3,
        text(Xlu(3),Ylu(3),'\rho^2','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(3),Ylu(3),'\rho^2','FontSize',FontSize,'Color',Color) 
    end
    if eidx == 4,
        text(Xlu(4),Ylu(4),'\rho^3','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(4),Ylu(4),'\rho^3','FontSize',FontSize,'Color',Color) 
    end
    if eidx == 5,
        text(Xlu(5),Ylu(5),'\rho^4','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(5),Ylu(5),'\rho^4','FontSize',FontSize,'Color',Color) 
    end
    if eidx == 6,
        text(Xlu(6),Ylu(6),'\rho^5','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(6),Ylu(6),'\rho^5','FontSize',FontSize,'Color',Color) 
    end
    if eidx == 7,
        text(Xlu(7),Ylu(7),'\rho^6','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(7),Ylu(7),'\rho^6','FontSize',FontSize,'Color',Color) 
    end
    if eidx == 8,
        text(Xlu(8),Ylu(8),'\rho^7','FontSize',FontSize,'Color','red') 
    else
        text(Xlu(8),Ylu(8),'\rho^7','FontSize',FontSize,'Color',Color) 
    end

%     text(Xlu(3),Ylu(3),texlabel('\rho^2'),'FontSize',FontSize,'Color',Color) 
%     text(Xlu(4),Ylu(4),'\rho^3','FontSize',FontSize,'Color',Color) 
%     text(Xlu(5),Ylu(5),'\rho^4','FontSize',FontSize,'Color',Color) 
%     text(Xlu(6),Ylu(6),'\rho^5','FontSize',FontSize,'Color',Color) 
%     text(Xlu(7),Ylu(7),'\rho^6','FontSize',FontSize,'Color',Color) 
%     text(Xlu(8),Ylu(8),'\rho^7','FontSize',FontSize,'Color',Color) 

% Draw red line for the eigenvalue 
line([0; Xu(eidx)],[0, Yu(eidx)],'LineWidth',5,'Color','red')

% Draw blue circle for each component of eigenvector
for k=1:N,
    Xev(k) = real( (exp(i*TH(eidx)))^(k-1) );
    Yev(k) = imag( (exp(i*TH(eidx)))^(k-1) );
end

cr = .05; 
for k=1:N, 
    % Draw blue circles
    pos = [Xev(k)-cr Yev(k)-cr 2*cr 2*cr];
    rectangle('Position',pos,'Curvature',[1 1],...
    'FaceColor',[0 0 1],'EdgeColor',[0 0 1]); 
    % Draw spiral arrows
    if k ~= 1,
        if eidx ~=1,
            al = 45*(eidx-1);                      % arrow length
        circular_arrow(h2,.9-(k-1)*.1,[0; 0],...
            al*(k-2)+al/2,al,-1,'red',20);
        end
    end
end



hold off; 
set(gcf, 'Position',  [1400, 1000, 400, 400])
axis tight; 

fname = strcat('eigs_viz',num2str(eidx-1)); 
export_fig(fname,'-png','-transparent','-r200')


end










%%

==> circulant_figures/transform_pairs/transform_pairs.m <==
%%  pictures of transform pairs

%% Fourier Transform (time)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [1000 10 900 300])

i = sqrt(-1);
N=100; xmin=-5; xmax=5; ymin=-1; ymax=1; zmin=-.3; zmax=1.5;

% draw axes
xax = quiver3(xmin,0,0,(xmax-xmin)*1.1,0,0,0);               hold on
yax = quiver3(0,ymin,0,0,ymax-ymin,0,0);
zax = quiver3(0,0,zmin,0,0,zmax-zmin,0);
set(xax,'LineWidth',1,'Color','black')
set(yax,'LineWidth',1,'Color','black')
set(zax,'LineWidth',1,'Color','black')
text('Interpreter','latex','string','$t$',...
    'Position',[xmax 0 -.2],'FontSize',30,...
    'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$f(t)$',...
    'Position',[.2 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');


lightangle(-100,75); lightangle(-35,35); lightangle(230,80)
view(20,20);  axis off;
%set(gcf,'Renderer','zbuffer'); 
axis tight 

% draw function on real line 

xgp = xmin:(xmax-xmin)/N:xmax; 

sincf = sinc(xgp); 
z = [sincf; zeros(size(sincf))]; 
y = zeros(size(xgp)); 

surf([xgp; xgp],[y; y],z,.5*ones(size(z)),'LineStyle','none','FaceAlpha',.1,...
    'FaceLighting','gouraud','FaceColor','interp'); 
plot3(xgp,y,sincf,'LineWidth',5,'Color','black'); 


axis([xmin xmax*1.2 ymin ymax zmin zmax])
hold off


%%
set(gca, 'Color', 'None'); 
export_fig   -transparent FT_time.png -png



%% Fourier Transform (frequency)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [1000 10 900 300])

N=100; xmin=-5; xmax=5; ymin=-5; ymax=5; zmin=-.3; zmax=1.5;

% draw axes
xax = quiver3(xmin,0,0,(xmax-xmin)*1.1,0,0,0);   hold on;
yax = quiver3(0,ymin,0,0,ymax-ymin,0,0);
zax = quiver3(0,0,zmin,0,0,zmax-zmin,0);
set(xax,'LineWidth',1,'Color','black')
set(yax,'LineWidth',1,'Color','black')
set(zax,'LineWidth',1,'Color','black')
text('Interpreter','latex','string','$\sigma$',...
    'Position',[xmax .6 0],'FontSize',30,...
    'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$\omega$',...
    'Position',[0 ymax -.2],'FontSize',30,...
    'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$F(\omega)$',...
    'Position',[.2 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');


lightangle(-100,75); lightangle(-35,35); lightangle(230,80)
view(70,20);  axis off;
%set(gcf,'Renderer','zbuffer'); 
axis tight 

% draw function on real line 

ygp = ymin:(ymax-ymin)/N:ymax; 

rectf = 1./(1+(ygp).^6); 
z = [rectf; zeros(size(rectf))]; 
x = zeros(size(ygp)); 

surf([x; x],[ygp; ygp],z,.5*ones(size(z)),'LineStyle','none','FaceAlpha',.1,...
    'FaceLighting','gouraud','FaceColor','interp'); 
plot3(x,ygp,rectf,'LineWidth',4,'Color','black'); 


%axis([xmin xmax ymin ymax zmin zmax])
hold off


%%
set(gca, 'Color', 'None'); 
export_fig   -transparent FT_freq.png -png




%% Z Transform (time)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [1000 10 900 300])

i = sqrt(-1);
N=100; xmin=-10; xmax=10; ymin=-1; ymax=1; zmin=-.3; zmax=1.5;

% draw axes
xax = arrow([xmin 0 0],[xmax 0 0]);             hold on
yax = arrow([0 ymin 0],[0 ymax 0]);
zax = arrow([0 0 zmin],[0 0 zmax]);
%set(xax,'LineWidth',.5,'Color','black')
%set(yax,'LineWidth',.5,'Color','black')
%arrow(zax,'Width',3)
text('Interpreter','latex','string','$t$',...
    'Position',[xmax 0 -.2],'FontSize',30,...
    'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$f(t)$',...
    'Position',[.2 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');

for k=xmin+1:1:xmax-1,
    scatter3(k,0,0,10,'black','filled'); 
    line([k k],[0 0],[0 sinc(k/pi)],'Color','black');
    scatter3(k,0,sinc(k/pi),80,'black','filled'); 
end


lightangle(-100,75); lightangle(-35,35); lightangle(230,80)
view(20,20);  axis off;
%set(gcf,'Renderer','zbuffer'); 



axis([xmin xmax*1.2 ymin ymax zmin zmax])
hold off


%%
set(gca, 'Color', 'None'); 
export_fig   -transparent zT_time.png -png



%% Z Transform (frequency)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [1000 10 900 300])

N=100; xmin=-1.5; xmax=1.5; ymin=-1.5; ymax=1.5; zmin=-.3; zmax=1.5;

% draw axes
% draw axes
xax = arrow([xmin 0 0],[xmax 0 0]);             hold on
yax = arrow([0 ymin 0],[0 ymax 0]);
zax = arrow([0 0 zmin],[0 0 zmax]);
% text('Interpreter','latex','string','$\sigma$',...
%     'Position',[xmax .6 0],'FontSize',30,...
%     'FontAngle','italic','Color','k');
% text('Interpreter','latex','string','$\omega$',...
%     'Position',[0 ymax -.2],'FontSize',30,...
%     'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$F(z)$',...
    'Position',[.1 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');


%lightangle(-100,75); lightangle(-35,35); lightangle(230,80)
view(20,30);  axis off;
%set(gcf,'Renderer','zbuffer'); 
axis tight 

theta_gp = -pi:1/N:pi; 
ygp = imag(exp(i*theta_gp));
xgp = real(exp(i*theta_gp));
zgp = 1./(1+(theta_gp).^6);

surf([xgp; xgp],[ygp; ygp],[zgp; zeros(size(zgp))],...
     .5*ones(size([zgp; zgp])),'LineStyle','none','FaceAlpha',.3,...
    'FaceLighting','gouraud','FaceColor','interp'); 
plot3(xgp,ygp,zgp,'LineWidth',5,'Color','black'); 
plot3(xgp,ygp,zeros(size(zgp)),'LineWidth',.5,'Color','black'); 
light('Position',[-1 0 0],'Style','local')

%axis([xmin xmax ymin ymax zmin zmax])
hold off


%%
set(gca, 'Color', 'None'); 
export_fig   -transparent zT_freq.png -png




%% Fouier Series (time)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [1000 10 900 300])

N=100; xmin=-1.5; xmax=1.5; ymin=-1.5; ymax=1.5; zmin=-.3; zmax=3.5;

% draw axes
% draw axes
xax = arrow([xmin 0 0],[xmax 0 0]);             hold on
yax = arrow([0 ymin 0],[0 ymax 0]);
zax = arrow([0 0 zmin],[0 0 zmax]);             hold on
% text('Interpreter','latex','string','$\sigma$',...
%     'Position',[xmax .6 0],'FontSize',30,...
%     'FontAngle','italic','Color','k');
% text('Interpreter','latex','string','$\omega$',...
%     'Position',[0 ymax -.2],'FontSize',30,...
%     'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$f(t)$',...
    'Position',[.05 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');


%lightangle(-100,75); 
lightangle(20,35); 
%lightangle(230,80)
view(20,30);  axis off;
%set(gcf,'Renderer','zbuffer'); 
axis tight 

theta_gp = -pi:1/N:pi; 
ygp = imag(exp(i*theta_gp));
xgp = real(exp(i*theta_gp));
zgp = real( exp(i*theta_gp)+ .2*exp(2*i*theta_gp)+...
    .4*exp(3*i*theta_gp)+ .9*exp(4*i*theta_gp)) +1;

surf([xgp; xgp],[ygp; ygp],[zgp; zeros(size(zgp))],...
     .5*ones(size([zgp; zgp])),'LineStyle','none','FaceAlpha',.2,...
    'FaceLighting','gouraud','FaceColor','interp'); 
plot3(xgp,ygp,zgp,'LineWidth',5,'Color','black'); 
plot3(xgp,ygp,zeros(size(zgp)),'LineWidth',.5,'Color','black'); 
light('Position',[-1 0 0],'Style','local')

%axis([xmin xmax ymin ymax zmin zmax])
hold off


%%
set(gca, 'Color', 'None'); 
export_fig   -transparent FS_time.png -png


%% Fourier Series (frequency)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [1000 10 900 300])

i = sqrt(-1);
N=100; xmin=-1; xmax=1; ymin=-10; ymax=10; zmin=-.3; zmax=1.5;

% draw axes
xax = arrow([xmin 0 0],[xmax 0 0]);             hold on
yax = arrow([0 ymin 0],[0 ymax 0]);
zax = arrow([0 0 zmin],[0 0 zmax]);
%set(xax,'LineWidth',.5,'Color','black')
%set(yax,'LineWidth',.5,'Color','black')
%arrow(zax,'Width',3)
text('Interpreter','latex','string','$jk$',...
    'Position',[0 ymax -.2],'FontSize',30,...
    'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$F(jk)$',...
    'Position',[.2 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');

for k=ymin+1:1:ymax-1,
    scatter3(0,k,0,10,'black','filled'); 
    line([0 0],[k k],[0 sinc((k/pi)^2)],'Color','black');
    scatter3(0,k,sinc((k/pi)^2),80,'black','filled'); 
end


lightangle(-100,75); lightangle(-35,35); lightangle(230,80)
view(70,20);  axis off;
%set(gcf,'Renderer','zbuffer'); 



%axis([xmin xmax*1.2 ymin ymax zmin zmax])
hold off

%%
set(gca, 'Color', 'None'); 
export_fig   -transparent FS_freq.png -png



%% DFT (time)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [1000 10 900 300])

N=100; xmin=-1.5; xmax=1.5; ymin=-1.5; ymax=1.5; zmin=-.3; zmax=1.2;
M=16;
% draw axes
% draw axes
xax = arrow([xmin 0 0],[xmax 0 0]);             hold on
yax = arrow([0 ymin 0],[0 ymax 0]);
zax = arrow([0 0 zmin],[0 0 zmax]);             hold on
% text('Interpreter','latex','string','$\sigma$',...
%     'Position',[xmax .6 0],'FontSize',30,...
%     'FontAngle','italic','Color','k');
% text('Interpreter','latex','string','$\omega$',...
%     'Position',[0 ymax -.2],'FontSize',30,...
%     'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$f(t)$',...
    'Position',[.05 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');


%lightangle(-100,75); 
lightangle(20,35); 
%lightangle(230,80)
view(20,30);  axis off;
%set(gcf,'Renderer','zbuffer'); 
axis tight 

theta_gp = -pi:2*pi/M:pi; theta_s = -pi:1/N:pi;
ygp = imag(exp(i*theta_gp));
xgp = real(exp(i*theta_gp));
zgp = real( exp(i*theta_gp)+ .2*exp(2*i*theta_gp)+...
    .4*exp(3*i*theta_gp)+ .9*exp(4*i*theta_gp)) +1;

for k=1:M,
    xl = xgp(k); 
    yl = ygp(k);
    zl = sinc(theta_gp(k))+.2;
    scatter3(xl,yl,0,180,[.7 .7 .7],'filled'); 
    line([xl xl],[yl yl],[0 zl],'Color','black','LineWidth',2);
    scatter3(xl,yl,zl,80,'black','filled'); 
end

plot3(real(exp(i*theta_s)),imag(exp(i*theta_s)),...
        zeros(size(theta_s)),'LineWidth',1,'Color',[.7 .7 .7]); 
    
% color the unit disk white     

%axis([xmin xmax ymin ymax zmin zmax])
hold off


%%
set(gca, 'Color', 'None'); 
export_fig   -transparent DFT_time.png -png


%% DFT (freq)
clear all; clf; close all; 
figure('Renderer', 'painters', 'Position', [2000 10 900 300])

N=100; xmin=-1.5; xmax=1.5; ymin=-1.5; ymax=1.5; zmin=-.3; zmax=1.2;
M=16;
% draw axes
% draw axes
xax = arrow([xmin 0 0],[xmax 0 0]);             hold on
yax = arrow([0 ymin 0],[0 ymax 0]);
zax = arrow([0 0 zmin],[0 0 zmax]);             hold on
% text('Interpreter','latex','string','$\sigma$',...
%     'Position',[xmax .6 0],'FontSize',30,...
%     'FontAngle','italic','Color','k');
% text('Interpreter','latex','string','$\omega$',...
%     'Position',[0 ymax -.2],'FontSize',30,...
%     'FontAngle','italic','Color','k');
text('Interpreter','latex','string','$F(k)$',...
    'Position',[.05 0 zmax-.1],'FontSize',30,...
    'FontAngle','italic','Color','k');


%lightangle(-100,75); 
lightangle(20,35); 
%lightangle(230,80)
view(20,30);  axis off;
%set(gcf,'Renderer','zbuffer'); 
axis tight 

theta_gp = -pi:2*pi/M:pi; theta_s = -pi:1/N:pi;
ygp = imag(exp(i*theta_gp));
xgp = real(exp(i*theta_gp));
zgp = real( exp(i*theta_gp)+ .2*exp(2*i*theta_gp)+...
    .4*exp(3*i*theta_gp)+ .9*exp(4*i*theta_gp)) +1;

for k=1:M,
    xl = xgp(k); 
    yl = ygp(k);
    zl = 1./(1+(theta_gp(k)*2)^2);
    scatter3(xl,yl,0,180,[.7 .7 .7],'filled'); 
    line([xl xl],[yl yl],[0 zl],'Color','black','LineWidth',2);
    scatter3(xl,yl,zl,80,'black','filled'); 
end

plot3(real(exp(i*theta_s)),imag(exp(i*theta_s)),...
        zeros(size(theta_s)),'LineWidth',1,'Color',[.7 .7 .7]); 
    
% color the unit disk white     
% [T,R] = meshgrid(linspace(0,2*pi,64),linspace(0,2,16));
% X = R.*cos(T)/2;  Y = R.*sin(T)/2;  Z = zeros(size(X));
% CO(:,:,1) = 1 * ones(size(Z)); 
% CO(:,:,2) = 1 * ones(size(Z)); 
% CO(:,:,3) = 1 * ones(size(Z)); 
% surf(X,Y,Z,CO,'EdgeColor','none','FaceAlpha',.3); 



%axis([xmin xmax ymin ymax zmin zmax])
hold off


%%
set(gca, 'Color', 'None'); 
export_fig   -transparent DFT_freq.png -png



